A First Glance at Jev for Network Traffic Classification: Accuracy, Processing Time, and Cost

We evaluate Jev on ten dataset-defined application labels in CESNET-QUICEXT-25 using only the first ten packets' sizes, directions, and inter-packet times. To the best of our knowledge, this is the first empirical study of general-purpose decision models, represented here by Jev, for application classification of network flows. Across 52,000 records from 26 collection weeks following the training period, 40 fixed labeled examples raise Jev's accuracy from 9.80% to 28.42%. Random Forest and Extra Trees trained on 8,000 records achieve 69.95% and 66.80% and outperform Jev in every week. Increasing Jev's context to 150 examples yields 34.50% on the first test week. On a paired 100-record subset, Jev with 40 examples achieves 29% accuracy at a median request time of 0.750 s, versus 37% and 6.036 s for the generative language model OpenAI GPT-5.6 Sol with high reasoning effort through Azure; Jev also incurs lower API charges. The paired subset does not establish an accuracy advantage for either service, and the timing reflects different service configurations. Thus, labeled examples substantially improve Jev, but the tested Jev configurations remain less accurate than trained tree ensembles; unequal supervision budgets and fixed configurations prevent attributing the gap to a single cause.

==> anc/README.txt <==
Aggregate data supporting the figures and tables of the draft.
The fixed CESNET Parquet conversion revision used for this evaluation is 4180d7d97e440e7fdf9e43693e052509074999a4.
Accuracy fields are fractions except paired100.correct (correct out of 100).
Timing fields state their units; local ML and remote API timing boundaries differ.
Sol successful-response cost is a budget-rate estimate, not an invoice.
Source SHA256 values identify local evidence files, which are not all distributed here.
This ancillary file is aggregate evidence, not the full raw dataset or API response archive.


==> anc/figure_data.json <==
{
  "full": {
    "RF": {
      "n": 52000,
      "correct": 36372,
      "accuracy_valid_only": 0.6994615384615385,
      "macro_f1": 0.7155324180891065
    },
    "ET": {
      "n": 52000,
      "correct": 34736,
      "accuracy_valid_only": 0.668,
      "macro_f1": 0.6897587625082089
    },
    "zero": {
      "n": 52000,
      "correct": 5095,
      "accuracy_valid_only": 0.09798076923076923,
      "macro_f1": 0.033832947405606224,
      "successful_attempt_time": {
        "n": 52000,
        "p50_ms": 715.9167000208981,
        "p95_ms": 831.6962899989447
      },
      "known_response_cost_usd": "1.217644050",
      "conservative_cost_usd": "1.53549506250"
    },
    "context40": {
      "n": 52000,
      "correct": 14776,
      "accuracy_valid_only": 0.28415384615384615,
      "macro_f1": 0.37988342696883365,
      "successful_attempt_time": {
        "n": 52000,
        "p50_ms": 773.4589999890886,
        "p95_ms": 911.3583450089209
      },
      "known_response_cost_usd": "14.682004050",
      "conservative_cost_usd": "18.38610506250"
    }
  },
  "weeks": [
    {
      "week": 5,
      "accuracy": {
        "RF": 0.727,
        "ET": 0.7,
        "zero": 0.103,
        "context40": 0.259
      },
      "macro_f1": {
        "RF": 0.7675297571089961,
        "ET": 0.7451116212145256,
        "zero": 0.033309061488673145,
        "context40": 0.40085937920348214
      }
    },
    {
      "week": 6,
      "accuracy": {
        "RF": 0.693,
        "ET": 0.679,
        "zero": 0.1155,
        "context40": 0.248
      },
      "macro_f1": {
        "RF": 0.7360253123598168,
        "ET": 0.7294986518451478,
        "zero": 0.038433936208912105,
        "context40": 0.39527290848860874
      }
    },
    {
      "week": 7,
      "accuracy": {
        "RF": 0.719,
        "ET": 0.695,
        "zero": 0.1195,
        "context40": 0.242
      },
      "macro_f1": {
        "RF": 0.7581832043528391,
        "ET": 0.7348610794535476,
        "zero": 0.04071176885130373,
        "context40": 0.38937608865673856
      }
    },
    {
      "week": 8,
      "accuracy": {
        "RF": 0.7095,
        "ET": 0.679,
        "zero": 0.106,
        "context40": 0.2375
      },
      "macro_f1": {
        "RF": 0.7451638841886611,
        "ET": 0.7220459934776733,
        "zero": 0.038668220064724916,
        "context40": 0.3786944754397811
      }
    },
    {
      "week": 9,
      "accuracy": {
        "RF": 0.7305,
        "ET": 0.6965,
        "zero": 0.1055,
        "context40": 0.251
      },
      "macro_f1": {
        "RF": 0.7630232059004661,
        "ET": 0.7241650634166568,
        "zero": 0.03352541313257151,
        "context40": 0.40177175262444936
      }
    },
    {
      "week": 10,
      "accuracy": {
        "RF": 0.7195,
        "ET": 0.6865,
        "zero": 0.109,
        "context40": 0.224
      },
      "macro_f1": {
        "RF": 0.7532906331469432,
        "ET": 0.7251692136460882,
        "zero": 0.035706395993085414,
        "context40": 0.37504708164554335
      }
    },
    {
      "week": 11,
      "accuracy": {
        "RF": 0.7185,
        "ET": 0.6995,
        "zero": 0.108,
        "context40": 0.226
      },
      "macro_f1": {
        "RF": 0.7502872502596553,
        "ET": 0.7402605855485267,
        "zero": 0.03801404896678715,
        "context40": 0.36652759709108634
      }
    },
    {
      "week": 12,
      "accuracy": {
        "RF": 0.7235,
        "ET": 0.698,
        "zero": 0.109,
        "context40": 0.2345
      },
      "macro_f1": {
        "RF": 0.7619635168381136,
        "ET": 0.7385063402982509,
        "zero": 0.03572258943102933,
        "context40": 0.36291217019181143
      }
    },
    {
      "week": 13,
      "accuracy": {
        "RF": 0.7115,
        "ET": 0.6935,
        "zero": 0.108,
        "context40": 0.2485
      },
      "macro_f1": {
        "RF": 0.741389840068833,
        "ET": 0.7286975078388601,
        "zero": 0.0362617316019649,
        "context40": 0.3785433489301131
      }
    },
    {
      "week": 14,
      "accuracy": {
        "RF": 0.7235,
        "ET": 0.6925,
        "zero": 0.1015,
        "context40": 0.2625
      },
      "macro_f1": {
        "RF": 0.7491128497557302,
        "ET": 0.7285673563821538,
        "zero": 0.032624412837573835,
        "context40": 0.373139697212482
      }
    },
    {
      "week": 15,
      "accuracy": {
        "RF": 0.6975,
        "ET": 0.678,
        "zero": 0.1015,
        "context40": 0.28
      },
      "macro_f1": {
        "RF": 0.7160185891414566,
        "ET": 0.7100547114024691,
        "zero": 0.034516015965084856,
        "context40": 0.36407273601340634
      }
    },
    {
      "week": 16,
      "accuracy": {
        "RF": 0.714,
        "ET": 0.6755,
        "zero": 0.0935,
        "context40": 0.3025
      },
      "macro_f1": {
        "RF": 0.7190173384566512,
        "ET": 0.6888573559972938,
        "zero": 0.03186510840834821,
        "context40": 0.3824509773577143
      }
    },
    {
      "week": 17,
      "accuracy": {
        "RF": 0.7035,
        "ET": 0.672,
        "zero": 0.096,
        "context40": 0.31
      },
      "macro_f1": {
        "RF": 0.70223657909082,
        "ET": 0.6800189110753464,
        "zero": 0.03399038315687286,
        "context40": 0.3754179772737857
      }
    },
    {
      "week": 18,
      "accuracy": {
        "RF": 0.716,
        "ET": 0.684,
        "zero": 0.0865,
        "context40": 0.3355
      },
      "macro_f1": {
        "RF": 0.6993653939719173,
        "ET": 0.676914857918516,
        "zero": 0.030172160526470416,
        "context40": 0.3866261767608672
      }
    },
    {
      "week": 19,
      "accuracy": {
        "RF": 0.696,
        "ET": 0.663,
        "zero": 0.097,
        "context40": 0.3265
      },
      "macro_f1": {
        "RF": 0.6920027389976969,
        "ET": 0.664337589347227,
        "zero": 0.03297364153684791,
        "context40": 0.3821257490855588
      }
    },
    {
      "week": 20,
      "accuracy": {
        "RF": 0.6885,
        "ET": 0.6765,
        "zero": 0.0905,
        "context40": 0.3365
      },
      "macro_f1": {
        "RF": 0.6748603882857555,
        "ET": 0.6699270337514374,
        "zero": 0.03540676416225645,
        "context40": 0.3865222379191703
      }
    },
    {
      "week": 21,
      "accuracy": {
        "RF": 0.6925,
        "ET": 0.6775,
        "zero": 0.0975,
        "context40": 0.3365
      },
      "macro_f1": {
        "RF": 0.6973566322363726,
        "ET": 0.6865860004425182,
        "zero": 0.03231089133131804,
        "context40": 0.39174172576631605
      }
    },
    {
      "week": 22,
      "accuracy": {
        "RF": 0.69,
        "ET": 0.649,
        "zero": 0.101,
        "context40": 0.2955
      },
      "macro_f1": {
        "RF": 0.6992951200979507,
        "ET": 0.672202547435649,
        "zero": 0.033126451959993156,
        "context40": 0.38592579682233974
      }
    },
    {
      "week": 23,
      "accuracy": {
        "RF": 0.67,
        "ET": 0.622,
        "zero": 0.086,
        "context40": 0.339
      },
      "macro_f1": {
        "RF": 0.646722619408992,
        "ET": 0.6151676860372539,
        "zero": 0.030654794264469966,
        "context40": 0.38732784117468705
      }
    },
    {
      "week": 24,
      "accuracy": {
        "RF": 0.636,
        "ET": 0.5845,
        "zero": 0.0795,
        "context40": 0.376
      },
      "macro_f1": {
        "RF": 0.6238249953719353,
        "ET": 0.5901181908941113,
        "zero": 0.030749957327071187,
        "context40": 0.39190763824453245
      }
    },
    {
      "week": 25,
      "accuracy": {
        "RF": 0.67,
        "ET": 0.631,
        "zero": 0.0925,
        "context40": 0.2885
      },
      "macro_f1": {
        "RF": 0.657143403003096,
        "ET": 0.6282191343247078,
        "zero": 0.03181887447998415,
        "context40": 0.35682184792847665
      }
    },
    {
      "week": 26,
      "accuracy": {
        "RF": 0.6745,
        "ET": 0.628,
        "zero": 0.0955,
        "context40": 0.275
      },
      "macro_f1": {
        "RF": 0.6729715980866101,
        "ET": 0.6344088499284225,
        "zero": 0.033935319740569,
        "context40": 0.34464168978502374
      }
    },
    {
      "week": 27,
      "accuracy": {
        "RF": 0.6765,
        "ET": 0.6415,
        "zero": 0.079,
        "context40": 0.2855
      },
      "macro_f1": {
        "RF": 0.6737946514818334,
        "ET": 0.6448957853498852,
        "zero": 0.02700848186275649,
        "context40": 0.3447934912126248
      }
    },
    {
      "week": 28,
      "accuracy": {
        "RF": 0.697,
        "ET": 0.67,
        "zero": 0.0825,
        "context40": 0.303
      },
      "macro_f1": {
        "RF": 0.6834196554410928,
        "ET": 0.6717435410173889,
        "zero": 0.02968656669496055,
        "context40": 0.3682361334010181
      }
    },
    {
      "week": 29,
      "accuracy": {
        "RF": 0.6935,
        "ET": 0.6475,
        "zero": 0.086,
        "context40": 0.304
      },
      "macro_f1": {
        "RF": 0.6817204711141376,
        "ET": 0.6494061789389378,
        "zero": 0.03155853440571939,
        "context40": 0.37279582510201525
      }
    },
    {
      "week": 30,
      "accuracy": {
        "RF": 0.695,
        "ET": 0.6485,
        "zero": 0.098,
        "context40": 0.261
      },
      "macro_f1": {
        "RF": 0.7119985042838348,
        "ET": 0.6693836745790367,
        "zero": 0.03485184155502656,
        "context40": 0.36516203671948033
      }
    }
  ],
  "paired100": {
    "Jev_zero": {
      "correct": 12,
      "timing": {
        "n": 100,
        "p50_seconds": 0.7065023999894038,
        "p95_seconds": 0.8321632250124821,
        "sum_seconds": 73.02780699997675
      },
      "successful_response_cost_usd": "0.002340786"
    },
    "Jev_context40": {
      "correct": 29,
      "timing": {
        "n": 100,
        "p50_seconds": 0.7503084499912802,
        "p95_seconds": 0.8769085149571765,
        "sum_seconds": 76.91716889978852
      },
      "successful_response_cost_usd": "0.028233786"
    },
    "RF": {
      "correct": 65,
      "timing": {
        "n": 100,
        "p50_seconds": 0.028157849999843165,
        "p95_seconds": 0.032875254977261646,
        "sum_seconds": 2.7801883000065573
      },
      "train_seconds": 2.247674599988386
    },
    "ET": {
      "correct": 70,
      "timing": {
        "n": 100,
        "p50_seconds": 0.0269780500093475,
        "p95_seconds": 0.0336507449799683,
        "sum_seconds": 2.711791900161188
      },
      "train_seconds": 1.906399599974975
    },
    "Sol_zero": {
      "correct": 3,
      "timing": {
        "n": 100,
        "p50_seconds": 18.665670649992535,
        "p95_seconds": 45.74157736501655,
        "sum_seconds": 2198.168599000026
      },
      "all_attempt_time_seconds": 2517.611731999961,
      "attempts": 107,
      "failed_attempts": 7,
      "successful_response_list_price_estimate_usd": "3.92725375",
      "median_prompt_tokens": 260.0,
      "median_completion_tokens": 1049.0,
      "median_reasoning_tokens": 1024.0
    },
    "Sol_context40": {
      "correct": 37,
      "timing": {
        "n": 100,
        "p50_seconds": 6.0361806500004604,
        "p95_seconds": 37.7906308150239,
        "sum_seconds": 1076.8108530004392
      },
      "all_attempt_time_seconds": 1256.4838131004944,
      "attempts": 104,
      "failed_attempts": 4,
      "successful_response_list_price_estimate_usd": "5.61356375",
      "median_prompt_tokens": 5676.0,
      "median_completion_tokens": 368.5,
      "median_reasoning_tokens": 350.5
    }
  },
  "paired_context40_test": {
    "Sol_only_correct": 19,
    "Jev_only_correct": 11,
    "both_correct": 18,
    "exact_mcnemar_two_sided_p": 0.20048842206597328,
    "note": "Exploratory paired test; no independent audit; does not establish equivalence."
  },
  "class_recall": {
    "apple-privaterelay": {
      "support": 815,
      "recall_percent": {
        "RF": 99.38650306748467,
        "ET": 98.65030674846626,
        "zero": 0.0,
        "context40": 98.28220858895706
      }
    },
    "facebook-graph": {
      "support": 3537,
      "recall_percent": {
        "RF": 87.8993497314108,
        "ET": 88.01243992083687,
        "zero": 0.0,
        "context40": 47.29997172745264
      }
    },
    "google-ads": {
      "support": 11852,
      "recall_percent": {
        "RF": 78.31589605129936,
        "ET": 70.9753628079649,
        "zero": 0.0,
        "context40": 15.811677354033074
      }
    },
    "google-gstatic": {
      "support": 3913,
      "recall_percent": {
        "RF": 60.72067467416305,
        "ET": 62.049578328648096,
        "zero": 0.025555839509327882,
        "context40": 10.01788908765653
      }
    },
    "google-play": {
      "support": 8553,
      "recall_percent": {
        "RF": 74.18449666783584,
        "ET": 71.82275225067228,
        "zero": 0.0,
        "context40": 16.918040453641996
      }
    },
    "google-services": {
      "support": 3403,
      "recall_percent": {
        "RF": 36.26212165736115,
        "ET": 37.7314134587129,
        "zero": 0.0,
        "context40": 31.207757860711137
      }
    },
    "google-www": {
      "support": 4393,
      "recall_percent": {
        "RF": 30.412019121329386,
        "ET": 29.06897336671978,
        "zero": 82.67698611427271,
        "context40": 20.350557705440472
      }
    },
    "instagram": {
      "support": 3734,
      "recall_percent": {
        "RF": 86.90412426352437,
        "ET": 80.82485270487413,
        "zero": 0.0,
        "context40": 72.38885913229781
      }
    },
    "snapchat": {
      "support": 3432,
      "recall_percent": {
        "RF": 85.6934731934732,
        "ET": 83.56643356643356,
        "zero": 0.0,
        "context40": 51.89393939393939
      }
    },
    "youtube": {
      "support": 8368,
      "recall_percent": {
        "RF": 68.04493307839388,
        "ET": 64.40009560229446,
        "zero": 17.47131931166348,
        "context40": 25.681166347992352
      }
    }
  },
  "prediction_counts": {
    "RF": {
      "apple-privaterelay": 812,
      "facebook-graph": 3710,
      "google-ads": 13684,
      "google-gstatic": 3286,
      "google-play": 9361,
      "google-services": 2058,
      "google-www": 2622,
      "instagram": 3751,
      "snapchat": 3385,
      "youtube": 9331
    },
    "ET": {
      "apple-privaterelay": 812,
      "facebook-graph": 3854,
      "google-ads": 12224,
      "google-gstatic": 3567,
      "google-play": 10024,
      "google-services": 2413,
      "google-www": 2940,
      "instagram": 3453,
      "snapchat": 3655,
      "youtube": 9058
    },
    "zero": {
      "apple-privaterelay": 0,
      "facebook-graph": 0,
      "google-ads": 0,
      "google-gstatic": 32,
      "google-play": 0,
      "google-services": 0,
      "google-www": 45010,
      "instagram": 0,
      "snapchat": 0,
      "youtube": 6958
    },
    "context40": {
      "apple-privaterelay": 828,
      "facebook-graph": 2924,
      "google-ads": 4822,
      "google-gstatic": 3431,
      "google-play": 4292,
      "google-services": 13208,
      "google-www": 7510,
      "instagram": 5410,
      "snapchat": 2488,
      "youtube": 7087
    }
  },
  "source_sha256": {
    "research/experiment_summary_20260923/METRICS.json": "eead2ea0c74626c8ea1e05a04b272bcf85c1265405dd58f434c27c11ba1b421b",
    "experiments/cesnet_jev_weeks5_30_v1/SUMMARY.json": "94a094c1854b9427c366bf9c66e4a234da4aae41df29983929e4f667a9cf7da6",
    "experiments/cesnet_week5_sol100_v6/FINAL_COMPARISON.json": "766e442606f4c516d4391a277d5a20b5471365e92d87176d3c04ed03f75fe04d",
    "experiments/cesnet_week5_context150_v1/SUMMARY.json": "76b63aa160131471b264f1ead3f3639bcffd24d46e6483efef4ab60dcf7ab76e",
    "experiments/cesnet_week5_v6/train.py": "ddcc98d0fd65af4a7831fda39e30ab983a7286ccf75e348fe3023d144585f98d",
    "experiments/cesnet_week5_v6/provenance.json": "d354a7840d7512c6d1772559ef4457dadeee92d1f27fbda8cc96e7e46c9c2e8c",
    "experiments/cesnet_week5_v6/selection.json": "69689704eab5069aa9d52c3c1553a12dc9a8897a0057c0ec7e978e37e28e7184",
    "experiments/cesnet_jev_weeks5_30_v1/truth.json": "4b154785d7781948b429cee8a651365a09cd9cf879df3597bd86f68a747a6b3e"
  },
  "no_new_model_calls": true,
  "training_majority": {
    "training_chosen_class": "google-ads",
    "training_count": 1402,
    "correct": 11852,
    "n": 52000,
    "accuracy": 0.22792307692307692,
    "macro_f1": 0.037123347741652574,
    "selection_uses_training_labels_only": true,
    "added_as_descriptive_reference_during_drafting": true
  }
}
